MSSM Higgs Benchmark Scenarios for Run 2 and Beyond: the low $\tan\beta$ region

We propose two new benchmark scenarios for Higgs-boson searches in the Minimal Supersymmetric Standard Model (MSSM). These scenarios are specifically designed for the low $\tan\beta$ region. A light Higgs-boson mass prediction compatible with the observed value of $125$ GeV is ensured in almost the entire parameter space by employing a flexible supersymmetric (SUSY) mass scale, reaching values of up to $10^{16}$ GeV. The MSSM Higgs-sector predictions are evaluated in an effective field theory (EFT) framework that exhibits a Two-Higgs-Doublet-Model at the low scale. In the first scenario all SUSY particles are relatively heavy, whereas the second scenario features light neutralinos and charginos. Both scenarios are largely compatible with the most recent results from Run 2 of the LHC, and we highlight the main phenomenological features relevant for future LHC searches. In particular, we provide a detailed discussion of heavy Higgs-boson decays to neutralinos and charginos in the second scenario, and the arising collider signatures, in order to facilitate the design of dedicated LHC searches in the near future.

==> anc/README.txt <==
The two supplementary files, one for each
of the two proposed scenarios, contain the
choice of the SUSY scale M_SUSY as a function
of M_A and tan(beta).
We also provide the mass of the light Higgs-boson, M_h.

